Joint Network Topology Inference via Structured Fusion Regularization

Joint network topology inference represents a canonical problem of jointly learning multiple graph Laplacian matrices from heterogeneous graph signals. In such a problem, a widely employed assumption is that of a simple common component shared among multiple networks. However, in practice, a more intricate topological pattern, comprising simultaneously of sparse, homogeneity and heterogeneity components, would exhibit in multiple networks. In this paper, we propose a general graph estimator based on a novel structured fusion regularization that enables us to jointly learn multiple graph Laplacian matrices with such complex topological patterns, and enjoys both high computational efficiency and rigorous theoretical guarantee. Moreover, in the proposed regularization term, the topological pattern among networks is characterized by a Gram matrix, endowing our graph estimator with the ability of flexible modelling different types of topological patterns by different choices of the Gram matrix. Computationally, the regularization term, coupling the parameters together, makes the formulated optimization problem intractable and thus, we develop a computationally-scalable algorithm based on the alternating direction method of multipliers (ADMM) to solve it efficiently. Theoretically, we provide a theoretical analysis of the proposed graph estimator, which establishes a non-asymptotic bound of the estimation error under the high-dimensional setting and reflects the effect of several key factors on the convergence rate of our algorithm. Finally, the superior performance of the proposed method is illustrated through simulated and real data examples.

==> Embed_Fonts_PDFs/convrege_eps.m <==
% to convert the eps figure to compatibale to IEEE-eXplore
% 
% Usage:
%   Put all your figure under the folder "orig", and then run this code.
%   The final eps figures are under the foler "res". Copy them to replace
%   the figures used in Latex draft and re-compile it. You may need
%   xpdfbin-win-3.03 package to run this code.
%   Delete the folder "temp". It is of no use.
%
% Details:
%  first convert the eps to pdf, then embed the all fonts and then convert
%  back to eps.
%
% if your figures are pdf, you skip the steps of epstopdf and pdftops.
% Please config the code by yourself.
%
% By LI Wen (wli1@e.ntu.edu.sg)
%

clear; clc;
D = dir('orig/*.eps');
if(length(D) == 0)
    fprintf('No eps files exists in "./orig"!\n')
    return;
end

mkdir('temp');
mkdir('res');
system('copy orig temp');
for d=1:length(D)
    fprintf(1, 'processing %d/%d figure...\n', d, length(D));
    name    = D(d).name(1:end-4);
    str = ['epstopdf ./temp/', D(d).name];
    system(str);
    str = ['gswin32 -dSAFER -dNOPLATFONTS -dNOPAUSE -dBATCH -sDEVICE=pdfwrite ', ...
        '-sPAPERSIZE=letter -dCompatibilityLevel=1.4 -dPDFSETTINGS=/printer -dCompatibilityLevel=1.4 ', ...
        '-dMaxSubsetPct=100 -dSubsetFonts=true -dEmbedAllFonts=true -sOutputFile=temp/', name, '_new.pdf -f temp/', name, '.pdf'];
    system(str);
    str = ['pdftops -eps -level2 temp/', name, '_new.pdf res/', name, '.eps'];
    system(str);
end
